A New Dissociative Galaxy Cluster Merger: RM J150822.0+575515.2

Galaxy cluster mergers that exhibit clear dissociation between their dark matter, intracluster gas, and stellar components are great laboratories for probing dark matter properties. Mergers that are binary and in the plane of the sky have the additional advantage of being simpler to model, allowing for a better understanding of the merger dynamics. We report the discovery of a galaxy cluster merger with all these characteristics and present a multiwavelength analysis of the system, which was found via a search in the redMaPPer optical cluster catalog. We perform a galaxy redshift survey to confirm the two subclusters are at the same redshift (0.541, with $368\pm519$ km s$^{-1}$ line-of-sight velocity difference between them). The X-ray morphology shows two surface brightness peaks between the brightest cluster galaxies (BCGs). We construct weak-lensing mass maps that reveal a mass peak associated with each subcluster. Fitting Navarro-Frenk-White profiles to the lensing data, we find masses of $M_{\rm 200c}=36\pm11\times10^{13}$ and $38\pm11\times10^{13}$ M$_\odot \; h^{-1}$ for the southern and northern subclusters, respectively. From the mass maps, we infer that the two mass peaks are separated by $520^{+162}_{-125}$ kpc along the merger axis, whereas the two BCGs are separated by 697 kpc. We also present deep GMRT 650 MHz data to search for a radio relic or halo and find none. Using the observed merger parameters, we find analog systems in cosmological n-body simulations and infer that this system is observed between 96 and 236 Myr after pericenter, with the merger axis within $28^{\circ}$ of the plane of the sky.

==> anc/Table2_mrt.txt <==
Title: A New Dissociative Galaxy Cluster Merger: RM J150822.0+575515.2
Authors: Stancioli R., Wittman D., Finner K., Bouhrik F.
Table: Galaxy redshifts
================================================================================
Byte-by-byte Description of file: Table2_mrt.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label  Explanations
--------------------------------------------------------------------------------
   1-  9 F9.5   deg     RAdeg  Right ascension expressed in decimal degrees
  11- 18 F8.5   deg     DEdeg  Declination expressed in decimal degrees
  20- 26 F7.5   ---     zspec  Spectroscopic redshift
  28- 36 F9.7   ---   e_zspec  Uncertainty in spectroscopic redshift
--------------------------------------------------------------------------------
226.90117 57.83078 0.33552 0.0001000 
226.90813 57.87533 0.38313 0.0001100 
226.92946 57.82292 0.61105 0.0002300 
226.93522 57.89799 0.35119 0.0001100 
226.93679 57.82869 0.60394 0.0001100 
226.94302 57.83171 0.42396 0.0001000 
226.94401 57.88695 0.35363 0.0001000 
226.94578 57.86279 0.53800 0.0001100 
226.94750 57.88132 0.35382 0.0001000 
226.95028 57.83540 0.39716 0.0001200 
226.95215 57.90201 0.36660 0.0001200 
226.96270 57.84255 0.08876 0.0001000 
226.97744 57.88488 0.58235 0.0001700 
227.00869 57.88253 0.30922 0.0001000 
227.02013 57.87178 0.39679 0.0001100 
227.02294 57.87178 0.60279 0.0001100 
227.04559 57.89066 0.54830 0.0004600 
227.04581 57.87638 0.53218 0.0001100 
227.04740 57.89067 0.42035 0.0001400 
227.05685 57.90665 0.55373 0.0001000 
227.05990 57.86354 0.32482 0.0001000 
227.05993 57.95104 0.54126 0.0002000 
227.06368 57.89874 0.53751 0.0001100 
227.06430 57.87312 0.45368 0.0001300 
227.06665 57.91768 0.53193 0.0001000 
227.06716 57.89043 0.33912 0.0001100 
227.06739 57.93413 0.53663 0.0001700 
227.06858 57.91768 0.54928 0.0001000 
227.07137 57.90239 0.53470 0.0001300 
227.07730 57.95598 0.54207 0.0001200 
227.07950 57.91613 0.53832 0.0001100 
227.08620 57.91119 0.53333 0.0001200 
227.09659 57.91116 0.52903 0.0001400 
227.09860 57.91384 0.54958 0.0001000 
227.10125 57.92584 0.55021 0.0001400 
227.10512 57.96620 0.20750 0.0001000 
227.10907 57.92941 0.33936 0.0001100 
227.11347 57.93299 0.53408 0.0001100 
227.11513 57.95201 0.53863 0.0001100 
227.12205 57.94321 0.54840 0.0001000 
227.12558 57.96538 0.53517 0.0001000 
227.13555 57.95632 0.55170 0.0001100 
227.17810 57.99853 0.29926 0.0001000 
227.18891 57.96495 0.20319 0.0001000 
227.18950 57.93797 0.18708 0.0001000 
227.19886 57.99401 0.27918 0.0001000 
227.20085 57.97665 0.18543 0.0001000 
227.20368 58.01099 0.18708 0.0001000 
227.20398 57.97932 0.45368 0.0001000 
227.26702 57.99171 0.55018 0.0001500 
227.27136 57.98522 0.55089 0.0001700 
227.06814 57.91262 0.54172 0.0001400 
226.99647 57.86021 0.54119 0.0001100 
227.00884 57.87540 0.30920 0.0001000 
227.01690 57.91898 0.39010 0.0005700 
227.04587 57.87678 0.61103 0.0001100 
227.05194 57.89230 0.53240 0.0005000 
227.05516 57.92089 0.55308 0.0002900 
227.06889 57.90265 0.54185 0.0001700 
227.07453 57.88331 0.55068 0.0002500 
227.07865 57.88954 0.53311 0.0001400 
227.08034 57.91998 0.54434 0.0002000 
227.09157 57.92078 0.53952 0.0001400 
227.09285 57.90544 0.53518 0.0001400 
227.09373 57.90791 0.53752 0.0001300 
227.09937 57.93096 0.53698 0.0001200 
227.12063 57.92454 0.54692 0.0001300 
227.12777 57.93109 0.54626 0.0002000 
227.17821 58.00152 0.55086 0.0001000 
227.20177 57.94626 0.54521 0.0003200 

